Particle-based simulations of reaction-diffusion processes with Aboria

Mathematical models of transport and reactions in biological systems have been traditionally written in terms of partial differential equations (PDEs) that describe the time evolution of population-level variables. In recent years, the use of stochastic particle-based models, which keep track of the evolution of each organism in the system, has become widespread. These models provide a lot more detail than the population-based PDE models, for example by explicitly modelling particle-particle interactions, but bring with them many computational challenges. In this paper we overview Aboria, a powerful and flexible C++ library for the implementation of numerical methods for particle-based models. We demonstrate the use of Aboria with a commonly used model in mathematical biology, namely cell chemotaxis. Cells interact with each other and diffuse, biased by extracellular chemicals, that can be altered by the cells themselves. We use a hybrid approach where particle-based models of cells are coupled with a PDE for the concentration of the extracellular chemical.

==> chemo_example.cpp <==
#include "chemo_example.h"
#include <stdexcept>

void Simulation::initialise(const size_t sample) {
    // allocate chemical grid and matrices
    c = Vector::Zero(Nc2);
    rhoalpha = Vector::Zero(Nc2);
    rhobeta = Vector::Zero(Nc2);
    grad_c = Vector2::Zero(Nc2, 2);
    D2.resize(Nc2, Nc2);
    D1x.resize(Nc2, Nc2);
    D1y.resize(Nc2, Nc2);

    std::cout << "initialising variables" << std::endl;

    if (Dc * dt * Nc2 > 0.25) {
        throw std::invalid_argument("timestep condition failed");
    }

    std::vector<Eigen::Triplet<double>> coefficients;

    // fill First derivatives in x
    const double coeff = 1.0 / (2.0 * hc);

    for (int j = 0; j < Nc; ++j) {
        for (int i = 0; i < Nc; ++i) {
            const int id = i * Nc + j;
            insertCoefficient(id, i - 1, j, -coeff, Nc, coefficients);
            insertCoefficient(id, i + 1, j, coeff, Nc, coefficients);
        }
    }
    D1x.setFromTriplets(coefficients.begin(), coefficients.end());

    // fill First derivatives in y
    coefficients.clear();
    for (int j = 0; j < Nc; ++j) {
        for (int i = 0; i < Nc; ++i) {
            int id = i * Nc + j;
            insertCoefficient(id, i, j - 1, -coeff, Nc, coefficients);
            insertCoefficient(id, i, j + 1, coeff, Nc, coefficients);
        }
    }
    D1y.setFromTriplets(coefficients.begin(), coefficients.end());

    // fill Laplacian
    const double a = 1.0 - 4 * Dc * dt / std::pow(hc, 2);
    const double b = Dc * dt / std::pow(hc, 2);

    coefficients.clear();
    for (int j = 0; j < Nc; ++j) {
        for (int i = 0; i < Nc; ++i) {
            const int id = i * Nc + j;
            insertCoefficient(id, i - 1, j, b, Nc, coefficients);
            insertCoefficient(id, i + 1, j, b, Nc, coefficients);
            insertCoefficient(id, i, j - 1, b, Nc, coefficients);
            insertCoefficient(id, i, j + 1, b, Nc, coefficients);
            insertCoefficient(id, i, j, a, Nc, coefficients);
        }
    }
    D2.setFromTriplets(coefficients.begin(), coefficients.end());

    // initial concentration
    auto cinit = [&](const double x, const double y) { return x; };

    const double h = 1.0 / Nc;
    for (int i = 0; i < Nc; ++i) {
        for (int j = 0; j < Nc; ++j) {
            c(i * Nc + j) = cinit(i * hc, j * hc);
        }
    }
    c = c0 * Nc2 * c / c.sum();

    // create particles and set seed, uncorrelated between samples
    particles.resize(N);
    particles.set_seed(N * sample);

    // [initial cell distribution
    std::uniform_real_distribution<double> uniform(min[0], max[0]);
    std::normal_distribution<double> normal(0, 0.1 * (max[0] - min[0]));
    for (size_t i = 0; i < N; ++i) {
        get<type>(particles)[i] = i < Na;
        auto &gen = get<generator>(particles)[i];
        if (get<type>(particles)[i]) {
            get<position>(particles)[i] = vdouble2(normal(gen), normal(gen));
        } else {
            get<position>(particles)[i] = vdouble2(uniform(gen), uniform(gen));
        }
    }
    if (periodic) {
        for (size_t i = 0; i < N; ++i) {
            auto &gen = get<generator>(particles)[i];
            get<position>(particles)[i] = vdouble2(uniform(gen), uniform(gen));
        }
    }
    // ]

    // [initialise starting variable
    for (size_t i = 0; i < N; ++i) {
        get<starting>(particles)[i] = get<position>(particles)[i];
    }
    // ]

    // [initialise neighbour search
    particles.init_neighbour_search(min, max, vbool2::Constant(periodic));
    // ]

    std::cout << "finished initialising variables. have " << particles.size()
              << " points" << std::endl;
}

void Simulation::integrate(const double time) {
    std::cout << "integrating for " << time << std::endl;
    std::cout << "inter  = " << inter << std::endl;

    const double timesteps = time / dt;

    // [kernel function
    const double kernel_scale1 = 1.0 / (2.0 * PI * std::pow(epsilon, 2));
    const double kernel_scale2 = 1.0 / (2.0 * std::pow(epsilon, 2));
    auto Kbw = [&](const vdouble2 &dx) {
        return kernel_scale1 * std::exp(-dx.squaredNorm() * kernel_scale2);
    };
    // ]

    for (int ts = 0; ts < timesteps; ++ts) {
        std::cout << ".";

        // [chemical gradient calculation
        grad_c.col(0) = chi * D1x * c;  // drift in x-direction
        grad_c.col(1) = chi * D1y * c;  // drift in y-direction
        // ]

        std::uniform_real_distribution<double> uniform;
        std::normal_distribution<double> normal;
        for (Particles_t::reference i : particles) {
            // initialise next position to the current position
            get<next_position>(i) = get<position>(i);

            // [chemical gradient evaluation
            if (get<type>(i)) {
                get<drift>(i) = vdouble2(0, 0);
                get<conc>(i) = 0;
            } else {
                auto &x = get<position>(i);

                const vint2 ind = Aboria::floor((x - min) / hc);

                // linear index to access fx, fy
                const int ind_linear = ind[0] * Nc + ind[1];

                // interpolate gradient
                const vdouble2 x_low = ind * hc + min;
                get<drift>(i) = vdouble2(
                    grad_c(ind_linear, 0) +
                        (grad_c(ind_linear + Nc, 0) - grad_c(ind_linear, 0)) *
                            (x[0] - x_low[0]) * Nc,
                    grad_c(ind_linear, 1) +
                        (grad_c(ind_linear + 1, 1) - grad_c(ind_linear, 1)) *
                            (x[1] - x_low[1]) * Nc);

                get<conc>(i) = c[ind_linear] +
                               (c[ind_linear + Nc] - c[ind_linear]) *
                                   (x[0] - x_low[0]) * Nc +
                               (c[ind_linear + 1] - c[ind_linear]) *
                                   (x[1] - x_low[1]) * Nc;
            }
            // ]

            // [cell - cell interactions
            for (auto j = euclidean_search(particles.get_query(),
                                           get<position>(i), cutoff);
                 j != false; ++j) {
                const double r = j.dx().norm();
                if (r > 0.0) {
                    get<next_position>(i) += -inter * (dt / epsilon) *
                                             std::exp(-r / epsilon) *
                                             (j.dx() / r);
                }
            }
            // ]

            // [brownian diffusion and drift
            auto &gen = get<generator>(i);
            const auto D = get<type>(i) ? Da : Db;
            get<next_position>(i) +=
                dt * get<drift>(i) +
                std::sqrt(2 * D * dt) * vdouble2(normal(gen), normal(gen));
            // ]

            // [reactions between cell types
            const double reaction_propensity =
                (get<type>(i) ? ra : rb * get<conc>(i)) * dt;
            get<type>(i) ^= uniform(gen) < reaction_propensity;
            // ]

            if (!periodic) {
                // [boundary conditions - no flux
                for (size_t d = 0; d < 2; ++d) {
                    if (get<next_position>(i)[d] < min[d]) {
                        get<next_position>(i)[d] =
                            -L - get<next_position>(i)[d];
                    } else if (get<next_position>(i)[d] > max[d]) {
                        get<next_position>(i)[d] = L - get<next_position>(i)[d];
                    }
                }
                // ]
            } else {
                // [boundary conditions - periodic
                for (size_t d = 0; d < 2; ++d) {
                    if (get<next_position>(i)[d] < min[d]) {
                        get<starting>(i)[d] += L;
                    } else if (get<next_position>(i)[d] >= max[d]) {
                        get<starting>(i)[d] -= L;
                    }
                }
                // ]
            }
        }

        // [update particles positions
        for (Particles_t::reference i : particles) {
            get<position>(i) = get<next_position>(i);
        }
        particles.update_positions();
        // ]

        // [cell kernel density evaluation
        rhoalpha.setZero();
        rhobeta.setZero();
        for (int k = 0; k < Nc; ++k) {
            for (int l = 0; l < Nc; ++l) {
                const vdouble2 rgrid = min + vint2(k, l) * hc;
                const int ind_linear = k * Nc + l;
                for (auto i =
                         euclidean_search(particles.get_query(), rgrid, cutoff);
                     i != false; ++i) {
                    if (get<type>(*i)) {
                        rhoalpha(ind_linear) += Kbw(i.dx());
                    } else {
                        rhobeta(ind_linear) += Kbw(i.dx());
                    }
                }
            }
        }
        // ]

        // [chemical concentration update
        c = D2 * c +
            dt * (ka * rhoalpha - kb * c.cwiseProduct(rhobeta) - gam * c);
        // ]
    }
    std::cout << "finished  integrating" << std::endl;
}


==> chemo_example.h <==
#include <Python.h>
#include <Eigen/Sparse>
#include <boost/python.hpp>
#include <boost/python/numpy.hpp>
namespace p = boost::python;
namespace np = boost::python::numpy;

#include "Aboria.h"
using namespace Aboria;

class Simulation {
    const double PI = boost::math::constants::pi<double>();

    // [aboria type definitions
    ABORIA_VARIABLE(conc, double, "conc");
    ABORIA_VARIABLE(drift, vdouble2, "drift");
    ABORIA_VARIABLE(starting, vdouble2, "starting_position");
    ABORIA_VARIABLE(next_position, vdouble2, "next position");
    ABORIA_VARIABLE(type, uint8_t, "type");
    typedef Particles<std::tuple<type, drift, conc, starting, next_position>, 2>
        Particles_t;
    typedef typename Particles_t::position position;
    // ]

    typedef Eigen::SparseMatrix<double> SparseMatrix;
    typedef Eigen::Matrix<double, Eigen::Dynamic, 1> Vector;
    typedef Eigen::Matrix<double, Eigen::Dynamic, 2> Vector2;

    // data containers
    Particles_t particles;
    Vector c;
    Vector rhoalpha;
    Vector rhobeta;
    Vector2 grad_c;
    SparseMatrix D2;
    SparseMatrix D1x;
    SparseMatrix D1y;

    // parameters

    // domain and grid
    int Nc;  // number of grid points
    int Nc2;
    double L;       // physical domain size
    vdouble2 min;   // minimum domain extent
    vdouble2 max;   // maximum domain extent
    double hc;      // lattice spacing for chemical
    bool periodic;  // periodicity of domain

    // diffusions, chemotaxis constants
    double Db;    // type beta diffusion coefficient
    double Da;    // type alpha diffusion coefficient
    double Dsum;  // sum of diffusion coefficients
    double Dc;    // chemical diffusion coefficient
    double chi;   // chemotaxis affinity

    // reaction rates
    double ka;   // chemo production
    double kb;   // chemo consumption
    double gam;  // chemo degradation
    double rb;   // rate beta to alpha type
    double ra;   // rate alpha to beta type

    unsigned int Nb;  // initial number of beta particles
    unsigned int Na;  // initial number of alpha particles
    unsigned int N;   // total number of particles (constant)

    double c0;  // initial chemical concentration

    // cell-cell interaction constants
    double cutoff;   // interaction cutoff
    double epsilon;  // interaction range
    double inter;    // interaction strength

    double timestep_ratio;
    double mean_s;
    double dt;

   public:
    Simulation(const size_t sample, const int simulation_type = 0) {
        // setup parameter values
        Nc = 52;
        Nc2 = Nc * Nc;
        L = 1.0;
        min = vdouble2::Constant(-L / 2);
        max = vdouble2::Constant(L / 2);
        hc = L / (Nc - 1);

        epsilon = 0.02;
        inter = 1.0;

        std::cout << "simulation_type = " << simulation_type << std::endl;
        switch (simulation_type) {
            case 0:
                Na = 100;
                Nb = 100;
                ra = 10.0;
                rb = 0.0;
                periodic = false;
                Db = 1.0;
                Da = 0.1;
                Dc = 1.0;
                chi = 1.0;
                ka = 0.1;
                kb = 0.03;
                gam = 0.5;
                c0 = 0.0;
                break;
            case 1:
                Na = 100;
                Nb = 0;
                ra = 0.0;
                rb = 0.0;
                periodic = true;
                Db = 1.0;
                Da = 1.0;
                Dc = 0.0;
                chi = 10.0;
                ka = 0.0;
                kb = 0.0;
                gam = 0.0;
                c0 = 1.0;
                break;
            case 2:
                Na = 0;
                Nb = 100;
                ra = 0.0;
                rb = 0.0;
                periodic = true;
                Db = 1.0;
                Da = 1.0;
                Dc = 0.0;
                chi = 10.0;
                ka = 0.0;
                kb = 0.0;
                gam = 0.0;
                c0 = 1.0;
                break;
            case 3:
                Na = 50;
                Nb = 50;
                ra = 10.0;
                rb = 0.0;
                periodic = true;
                Db = 1.0;
                Da = 1.0;
                Dc = 0.0;
                chi = 10.0;
                ka = 0.0;
                kb = 0.0;
                gam = 0.0;
                rb = 0.0;
                c0 = 1.0;
                break;
        }
        N = Na + Nb;
        Dsum = Da + Db;
        cutoff = 8 * epsilon;
        timestep_ratio = 0.23;
        mean_s = timestep_ratio * std::max(epsilon, 0.01);
        dt = std::pow(mean_s, 2) / (4 * std::max(Da, Db));

        // initialise simulation
        initialise(sample);
    }
    void initialise(const size_t sample);
    void integrate(const double time);

    // [export eigen vector to python
    template <typename V>
    p::object get_vector(V &v, const size_t N) {
        np::dtype dt = np::dtype::get_builtin<double>();
        p::tuple shape = p::make_tuple(v.size(), N);
        p::tuple stride = p::make_tuple(sizeof(double) * N, sizeof(double));
        p::object own;
        return np::from_data(reinterpret_cast<double *>(v.data()), dt, shape,
                             stride, own);
    }
    // ]

    p::object get_grid_conc() { return get_vector(c, 1); }
    p::object get_grid_grad_c() { return get_vector(grad_c, 2); }
    p::object get_grid_rhoalpha() { return get_vector(rhoalpha, 1); }

    p::object get_grid_rhobeta() { return get_vector(rhobeta, 1); }

    // [export aboria vector variable to python
    template <typename V>
    p::object get_particle_vector() {
        using data_t = typename V::value_type::value_type;
        const size_t N = V::value_type::size;
        np::dtype dt = np::dtype::get_builtin<data_t>();
        p::tuple shape = p::make_tuple(particles.size(), N);
        p::tuple stride = p::make_tuple(sizeof(data_t) * N, sizeof(data_t));
        p::object own;
        return np::from_data(
            reinterpret_cast<double *>(get<V>(particles).data()), dt, shape,
            stride, own);
    }
    // ]

    // [export aboria scalar variable to python
    template <typename V>
    p::object get_particle_scalar() {
        using data_t = typename V::value_type;
        np::dtype dt = np::dtype::get_builtin<data_t>();
        p::tuple shape = p::make_tuple(particles.size());
        p::tuple stride = p::make_tuple(sizeof(data_t));
        p::object own;
        return np::from_data(
            reinterpret_cast<double *>(get<V>(particles).data()), dt, shape,
            stride, own);
    }
    // ]

    p::object get_positions() { return get_particle_vector<position>(); }
    p::object get_starting() { return get_particle_vector<starting>(); }
    p::object get_drift() { return get_particle_vector<drift>(); }
    p::object get_conc() { return get_particle_scalar<conc>(); }
    p::object get_type() { return get_particle_scalar<type>(); }

   private:
    void insertCoefficient(int id, int i, int j, double w, int n,
                           std::vector<Eigen::Triplet<double>> &coeffs) {
        if (i == -1)
            i = 1;
        else if (i == Nc)
            i = Nc - 2;

        if (j == -1)
            j = 1;
        else if (j == Nc)
            j = Nc - 2;

        const int id1 = i * Nc + j;
        coeffs.push_back(Eigen::Triplet<double>(id, id1, w));
    }
};

